Bayesian quantification of strongly-interacting matter with color glass condensate initial conditions

A global Bayesian analysis of relativistic Pb + Pb collisions at $\sqrt{s}_{\rm NN}$ = 2.76 TeV is performed, using a multistage model consisting of an IP-Glasma initial state, a viscous fluid dynamical evolution, and a hadronic transport final state. The observables considered are from the soft sector hadronic final state. Posterior and Maximum a Posteriori parameter distributions that pertain to the IP-Glasma and hydrodynamic phases are obtained, including the shear and bulk specific viscosity of strong interacting matter. The first use of inference with transfer learning in heavy-ion analyses is presented, together with Bayes Model Averaging.

==> cleanup.sh <==
#!/bin/bash

for image_file in $(find figures)
do
if grep $image_file main.tex -c > 1
then
        echo "File $image_file is in use."
else
        echo "File $image_file is not in use."
        rm $image_file # or any other action
fi
done

